Gated Recurrent Neural Networks with Weighted Time-Delay Feedback

In this paper, we present a novel approach to modeling long-term dependencies in sequential data by introducing a gated recurrent unit (GRU) with a weighted time-delay feedback mechanism. Our proposed model, named $\tau$-GRU, is a discretized version of a continuous-time formulation of a recurrent unit, where the dynamics are governed by delay differential equations (DDEs). We prove the existence and uniqueness of solutions for the continuous-time model and show that the proposed feedback mechanism can significantly improve the modeling of long-term dependencies. Our empirical results indicate that $\tau$-GRU outperforms state-of-the-art recurrent units and gated recurrent architectures on a range of tasks, achieving faster convergence and better generalization.

==> figs/fixfigs.sh <==
#!/bin/bash
# Check if ImageMagick is installed
if ! command -v convert &> /dev/null; then
  echo "ImageMagick is not installed. Please install it (e.g., 'brew install imagemagick') and try again."
  exit 1
fi

# Loop over all PDF files in the current directory
for file in *.pdf; do
  # Ensure the file exists
  if [ -f "$file" ]; then
    base="${file%.pdf}"
    echo "Processing $file..."
    
    # Convert PDF to PNG with high density (300 dpi) and quality (100)
    convert -density 600 "$file" -quality 100 "$base.png"
    
    # Convert the PNG back to PDF
    convert "$base.png" -density 600 -quality 100 "${base}.pdf"
    
    echo "Created ${base}_converted.pdf from $file"
    
    # Optionally, remove the intermediate PNG file:
    rm "$base.png"
  fi
done
